High-performance generation of the Hamiltonian and Overlap matrices in FLAPW methods

One of the greatest efforts of computational scientists is to translate the mathematical model describing a class of physical phenomena into large and complex codes. Many of these codes face the difficulty of implementing the mathematical operations in the model in terms of low level optimized kernels offering both performance and portability. Legacy codes suffer from the additional curse of rigid design choices based on outdated performance metrics (e.g. minimization of memory footprint). Using a representative code from the Materials Science community, we propose a methodology to restructure the most expensive operations in terms of an optimized combination of dense linear algebra kernels. The resulting algorithm guarantees an increased performance and an extended life span of this code enabling larger scale simulations.

==> figures/data/performance/process.sh <==
#!/bin/bash

for system in NaCl TiO2; do
    grep $system full.dat > ${system}.x.x.x.dat
    grep "[[:space:]]4.0[[:space:]]" ${system}.x.x.x.dat > ${system}.40.x.x.dat
    grep "[[:space:]]3.6[[:space:]]" ${system}.x.x.x.dat > ${system}.36.x.x.dat
    for kmax in 36 40 x; do
        for cpu in IvyBridge Haswell; do
            grep $cpu ${system}.${kmax}.x.x.dat | sort -n -k 4 > ${system}.${kmax}.${cpu}.x.dat
            for nt in 1 20 24; do
                grep "[[:space:]]$nt[[:space:]]" ${system}.${kmax}.${cpu}.x.dat > ${system}.${kmax}.${cpu}.${nt}.dat
            done
        done
    done
done

